On the Virasoro fusion and modular kernels at any irrational central charge

We propose a series representation for the Virasoro fusion and modular kernels at any irrational central charge. Two distinct, yet closely related formulas are needed for the cases $c\in \mathbb C \backslash (-\infty,1]$ and $c <1$. Our proposal for $c <1$ agrees numerically with the fusion transformation of the four-point spherical conformal blocks, whereas our proposal for $c\in \mathbb C \backslash (-\infty,1]$ agrees numerically with Ponsot and Teschner's integral formula for the fusion kernel. The case of the modular kernel is studied as a special case of the fusion kernel.

==> anc/Fusion_paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "dc0324e3",
   "metadata": {},
   "source": [
    "$\\large\\textbf{On the Virasoro fusion and modular kernels at any irrational value\n",
    "of the central charge}$\n",
    "\n",
    "This notebook contains numerical verifications of the main claims of the article with the same name, by Julien Roussillon."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "13b687cf-f801-4539-821f-d911ba479a44",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "'''We need a code from Sylvain Ribault in https://gitlab.com/s.g.ribault/Bootstrap_Virasoro\n",
    "which implements the double gamma function.'''\n",
    "sys.path.append('/Users/julien/Desktop/Bootstrap_Virasoro')\n",
    "from Auxiliary_classes import log_double_Gamma\n",
    "\n",
    "from mpmath import mp, pi, sin, sinh, cosh, exp\n",
    "\n",
    "'''Below we implement the series f in (1.15).'''\n",
    "\n",
    "class series:\n",
    "    \n",
    "    def __init__(self, b = mp.mpc('0.77','0'), moms = [mp.mpc('0','0.4'),mp.mpc('0','0.3'),mp.mpc('0','0.7'),mp.mpc('0','0.5')], \n",
    "                 Ps = mp.mpc('0','0.25'), Pt = mp.mpc('0','0.2'), order = 8, memo_phidiag = {}, memo_alpha = {},memo_phi_ln = {}):\n",
    "\n",
    "        self.b = b\n",
    "        self.moms = moms\n",
    "        self.Ps = Ps\n",
    "        self.Pt = Pt\n",
    "        self.order = order\n",
    "        self.memo_phidiag = memo_phidiag\n",
    "        self.memo_alpha = memo_alpha\n",
    "        self.memo_phi_ln = memo_phi_ln\n",
    "    \n",
    "    def phidiag(self,b,P1,P2,P3,P4,n):\n",
    "\n",
    "        \"\"\"\n",
    "        For the methods phidiag, alpha and phi_ln we store the computations in a dictionary. \n",
    "        This greatly improves the computation time of the coefficients.\n",
    "        \"\"\"\n",
    "        \n",
    "        key = (b,P1,P2,P3,P4,n)\n",
    "    \n",
    "        if key in self.memo_phidiag:\n",
    "            return self.memo_phidiag[key]      \n",
    "\n",
    "        Ps = [P1+P2, -P1+P2, P3+P4, P3-P4]\n",
    "        numerator = 1j * 2**(2*n-1) * (-1)**(n+1)\n",
    "        denominator = sin(n*pi*b**2)\n",
    "        \n",
    "        for l in range(1, n+1):\n",
    "            x = (b * 1j * (2*l-n-1)) / 2\n",
    "            for P in Ps: numerator *= cosh(pi*b*(P+x)) \n",
    "        for l in range(1, n):\n",
    "            denominator *= sin(l * pi * b**2)**2\n",
    "        result = numerator / denominator\n",
    "        self.memo_phidiag[key] = result\n",
    "        return result\n",
    "        \n",
    "    \n",
    "    def alpha(self,b,P1,P2,P3,P4,Ps,n):\n",
    "       \n",
    "        key = (b,P1,P2,P3,P4,Ps,n)\n",
    "    \n",
    "        if key in self.memo_alpha:\n",
    "            return self.memo_alpha[key]\n",
    "            \n",
    "        if n == 0:\n",
    "            return 1  \n",
    "        else:\n",
    "            sum_term = 0\n",
    "            for l in range(1, n + 1):\n",
    "                term1 = exp(- pi * b * (Ps + (l*1j*b)/2))\n",
    "                sum_term += term1 * (self.phi_ln(b,P1,P2,P3,P4,l,n) / sinh(pi*b*(Ps+(l*1j*b)/2)) \n",
    "                          - self.phi_ln(b,P1,P2+1j/(2*b),P3+1j/(2*b),P4,l,n) / cosh(pi*b*(Ps+(l*1j*b)/2)))\n",
    "            self.memo_alpha[key] = sum_term\n",
    "            return sum_term\n",
    "\n",
    "    def phi_ln(self,b,P1,P2,P3,P4,l,n):\n",
    "       \n",
    "        key = (b,P1,P2,P3,P4,l,n)\n",
    "    \n",
    "        if key in self.memo_phi_ln:\n",
    "            return self.memo_phi_ln[key]\n",
    "            \n",
    "        result = self.phidiag(b,P1,P2,P3,P4,l) * self.alpha(b,P1,P2,P3,P4,l*1j*b/2,n - l)\n",
    "        self.memo_phi_ln[key] = result\n",
    "        return result\n",
    "        \n",
    "\n",
    "    def f(self):\n",
    "\n",
    "        (P1,P2,P3,P4) = tuple(self.moms)\n",
    "        b = self.b\n",
    "        Ps = self.Ps\n",
    "        Pt = self.Pt\n",
    "        order = self.order\n",
    "\n",
    "        sum_term_1 = 1\n",
    "        sum_term_2 = 1\n",
    "        \n",
    "        for k in range(1,order+1):\n",
    "           sum_term_1 += self.alpha(b,P1,P2,P3,P4,Ps,k) * exp(-2*pi*b*k*Pt)\n",
    "        for l in range(1,order+1):\n",
    "           sum_term_2 += self.alpha(1/b,P1,P2,P3,P4,Ps,l) * exp(-2*pi*l*Pt/b)\n",
    "\n",
    "        return exp(2*1j*pi*Ps*Pt) * sum_term_1 * sum_term_2\n",
    "    \n",
    "\n",
    "    \"\"\"\n",
    "    Class implementing the Virasoro fusion kernel for c<=1.\n",
    "    \"\"\"\n",
    "\n",
    "class fusionkernelhat:\n",
    "    \n",
    "    def __init__(self, beta = mp.mpc('0.77','0'), moms = [mp.mpc('0','0.4'),mp.mpc('0','0.3'),mp.mpc('0','0.7'),mp.mpc('0','0.5')],\n",
    "                 ps = mp.mpc('0','0.25'), pt = mp.mpc('0.2','0.5'), order = 8):\n",
    "\n",
    "        self.beta = beta\n",
    "        self.Qhat = beta+1/beta\n",
    "        self.moms = moms\n",
    "        self.ps = ps\n",
    "        self.pt = pt\n",
    "        self.order = order\n",
    "    \n",
    "    def Khat(self):\n",
    "\n",
    "        beta = self.beta\n",
    "        Qhat = self.Qhat\n",
    "        (p1,p2,p3,p4) = tuple(self.moms)\n",
    "        pt = self.pt\n",
    "        ps = self.ps\n",
    "        ldg = log_double_Gamma(beta).val\n",
    "        \n",
    "        result = ldg(2*1j*pt+1/beta) + ldg(2*1j*pt+beta)\n",
    "        result -= ldg(-2*1j*ps+1/beta) + ldg(-2*1j*ps+beta)\n",
    "        \n",
    "        for i in (-1,1):\n",
    "            for j in (-1,1):\n",
    "                result += ldg(Qhat/2-1j*ps+i*1j*p2+j*1j*p1) + ldg(Qhat/2-1j*ps+i*1j*p3+j*1j*p4)\n",
    "                result -= ldg(Qhat/2+1j*pt+i*1j*p2+j*1j*p3) + ldg(Qhat/2+1j*pt+i*1j*p1+j*1j*p4)\n",
    "        \n",
    "        result += 1j * pi * (p1**2+p2**2+p3**2+p4**2+(1+beta**2+beta**(-2))/4)\n",
    "        \n",
    "        return -1j*exp(result)\n",
    "\n",
    "    \"\"\"\n",
    "    Implementation of the whole kernel at once.\n",
    "    \"\"\"\n",
    "\n",
    "    def Fhat(self):\n",
    "        \n",
    "        beta = self.beta\n",
    "        moms = self.moms\n",
    "        ps = self.ps\n",
    "        pt = self.pt\n",
    "        order = self.order\n",
    "        splus = series(beta,moms,ps,pt,order)\n",
    "        sminus = series(beta,moms,-ps,pt,order)\n",
    "        Khatplus = self.Khat()\n",
    "        self.ps = - self.ps\n",
    "        Khatminus = self.Khat()\n",
    "        \n",
    "        return 0.5 * (Khatplus * splus.f() + Khatminus * sminus.f())\n",
    "    \n",
    "    \"\"\"\n",
    "    For numerical test of the fusion transformation, it is convenient \n",
    "    to separate the parts of Khat which depend on Ps and Pt. \n",
    "    The parts which depend on Ps can be taken out of the integral.\n",
    "    \"\"\"\n",
    "    \n",
    "    def Khat_pt_part(self):\n",
    "        \n",
    "        beta = self.beta\n",
    "        Qhat = self.Qhat\n",
    "        (p1,p2,p3,p4) = tuple(self.moms)\n",
    "        pt = self.pt\n",
    "        \n",
    "        ldg = log_double_Gamma(beta).val\n",
    "        \n",
    "        result = ldg(2*1j*pt+1/beta) + ldg(2*1j*pt+beta) \n",
    "        \n",
    "        for i in (-1,1):\n",
    "            for j in (-1,1):\n",
    "                result -= ldg(Qhat/2+1j*pt+i*1j*p2+j*1j*p3) + ldg(Qhat/2+1j*pt+i*1j*p1+j*1j*p4)\n",
    "        \n",
    "        return exp(result)\n",
    "\n",
    "    def Khat_ps_part(self):\n",
    "\n",
    "        beta = self.beta\n",
    "        Qhat = self.Qhat\n",
    "        (p1,p2,p3,p4) = tuple(self.moms)\n",
    "        ps = self.ps\n",
    "\n",
    "        ldg = log_double_Gamma(beta).val        \n",
    "        result = - ldg(-2*1j*ps+1/beta) - ldg(-2*1j*ps+beta)\n",
    "        \n",
    "        for i in (-1,1):\n",
    "            for j in (-1,1):\n",
    "                result += ldg(Qhat/2-1j*ps+i*1j*p2+j*1j*p1) + ldg(Qhat/2-1j*ps+i*1j*p3+j*1j*p4)\n",
    "        \n",
    "        result += 1j * pi * (p1**2+p2**2+p3**2+p4**2+(1+beta**2+beta**(-2))/4)\n",
    "        \n",
    "        return -1j * exp(result)\n",
    "\n",
    "    def Fhatplus_pt_part(self):\n",
    "        \n",
    "        beta = self.beta\n",
    "        moms = self.moms\n",
    "        ps = self.ps\n",
    "        pt = self.pt\n",
    "        order = self.order\n",
    "        return self.Khat_pt_part() * series(beta,moms,ps,pt,order).f() \n",
    "\n",
    "'''We will need a code from Sylvain Ribault in https://gitlab.com/s.g.ribault/Bootstrap_Virasoro\n",
    "which implements the conformal blocks.'''\n",
    "\n",
    "from CFT import *\n",
    "from Blocks import Block\n",
    "import numpy as np\n",
    "from scipy.integrate import quad\n",
    "\n",
    "class fusion:\n",
    "\n",
    "    def __init__(self, beta = mp.mpc('0.77','0'), moms = [mp.mpc('0','0.4'),mp.mpc('0','0.3'),mp.mpc('0','0.7'),mp.mpc('0','0.5')], \n",
    "                 ps = mp.mpc('0','0.25'), orderseries = 10, Nmax = 12, L = 4, Lambda = mp.mpf('0.5'), z = mp.mpc('0.5','0'),\n",
    "                 epsabs = 1e-8, epsrel = 1e-8):\n",
    "\n",
    "        self.beta = beta\n",
    "        self.moms = moms\n",
    "        self.ps = ps\n",
    "        self.orderseries = orderseries\n",
    "        self.Nmax = Nmax\n",
    "        self.L = L\n",
    "        self.Lambda = Lambda\n",
    "        self.z = z\n",
    "        self.epsabs = epsabs\n",
    "        self.epsrel = epsrel\n",
    "        \n",
    "        self.charge = Charge('beta', self.beta)\n",
    "        c = self.charge.get('c')\n",
    "        \n",
    "        '''Note that Ribault uses the convention \\Delta(P) = Q^2/4 - P^2 or \\Delta(P) = Q^2/4 + p^2,\n",
    "        whereas we use the convention \\Delta(P) = Q^2/4 + P^2 or \\Delta(P) = Q^2/4 - p^2.'''\n",
    "        \n",
    "        self.Di = [Dimension('P', momsi, self.charge) for momsi in self.moms]\n",
    "        self.Ds = Dimension('P', self.ps, self.charge)\n",
    "        self.sblock = Block(self.Di, Nmax = Nmax)\n",
    "        self.tblock = Block(self.Di, Nmax = Nmax, channel = 't')\n",
    "\n",
    "\n",
    "    def integrand_function(self, ps, pt, imag=False):\n",
    "\n",
    "        beta = self.beta\n",
    "        moms = self.moms\n",
    "        orderseries = self.orderseries\n",
    "        Di = self.Di\n",
    "        charge = self.charge\n",
    "        Lambda = self.Lambda\n",
    "        z = self.z\n",
    "        \n",
    "        tblock_value = self.tblock.value(position = z)(Dimension('P', 1j * pt + Lambda, charge))\n",
    "        kernel = fusionkernelhat(beta, moms, ps, 1j * pt + Lambda, orderseries)\n",
    "        func_value = kernel.Fhatplus_pt_part() * tblock_value\n",
    "        return float(np.imag(func_value)) if imag else float(np.real(func_value))\n",
    "\n",
    "    def integrate_function(self, ps, imag=False):\n",
    "\n",
    "        L = self.L\n",
    "        func = lambda pt: self.integrand_function(ps, pt, imag)\n",
    "        return quad(func, -L, L, epsabs = self.epsabs, epsrel = self.epsrel)[0]\n",
    "\n",
    "\n",
    "    def result_integral(self):\n",
    "\n",
    "        beta = self.beta\n",
    "        moms = self.moms\n",
    "        ps = self.ps\n",
    "        orderseries = self.orderseries\n",
    "        \n",
    "        integrals = {}\n",
    "        for sign in [mp.mpf('-1'), mp.mpf('1')]:\n",
    "            integrals[(sign, 'real')] = self.integrate_function(sign * ps, imag=False)\n",
    "            integrals[(sign, 'imag')] = self.integrate_function(sign * ps, imag=True)\n",
    "\n",
    "        result = mp.mpf('0.5') * sum(fusionkernelhat(beta, moms, ps = sign * ps, order = orderseries).Khat_ps_part() *\n",
    "        (integrals[(sign, 'real')] + 1j * integrals[(sign, 'imag')]) for sign in [mp.mpf('-1'), mp.mpf('1')])\n",
    "        \n",
    "        return result\n",
    "\n",
    "    def sblockvalue(self):\n",
    "        return self.sblock.value(position = self.z)(self.Ds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "aa47f2e8-660a-4409-aa9b-0260a24898b5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Absolute value of the difference between sblock and integral: 0.17466350995246453392\n",
      "Absolute value of the difference between sblock and integral: 0.056452652975402134008\n",
      "Absolute value of the difference between sblock and integral: 0.000012836663140537724443\n",
      "Absolute value of the difference between sblock and integral: 2.6811525325348017098e-9\n",
      "Absolute value of the difference between sblock and integral: 2.29413593582981538e-15\n",
      "Absolute value of the difference between sblock and integral: 6.0986026904030394393e-15\n",
      "Absolute value of the difference between sblock and integral: 4.8262795714007344851e-15\n"
     ]
    }
   ],
   "source": [
    "'''Testing the fusion transformation for c \\leq 1.'''\n",
    "\n",
    "mp.dps = 20\n",
    "\n",
    "orderseries = [0, 1, 2, 3, 4, 6, 8]\n",
    "Nmax = [10, 12, 14, 16, 18, 20, 22]\n",
    "L = [1, 2, 3, 4, 5, 6, 8]\n",
    "epsabs = [1e-8, 1e-8, 1e-8, 1e-9, 1e-9, 1e-10, 1e-10]\n",
    "epsrel = [1e-8, 1e-8, 1e-8, 1e-9, 1e-9, 1e-10, 1e-10]\n",
    "\n",
    "for ord, nmax, LL, epsa, epsr in zip(orderseries, Nmax, L, epsabs, epsrel):\n",
    "    sblock = fusion(Nmax = nmax).sblockvalue()\n",
    "    #print(f\"block value at position z: {sblock}\")\n",
    "    integral = fusion(orderseries = ord, Nmax = nmax, L = LL, epsabs = epsa, epsrel = epsr).result_integral()\n",
    "    #print(f\"result of the integration: {integral}\")\n",
    "    print(f\"Absolute value of the difference between sblock and integral: {abs(sblock-integral)}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "0230179a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Absolute value of the difference between sblock and integral: 1.2070068934325008777\n",
      "Absolute value of the difference between sblock and integral: 0.25912661110190264424\n",
      "Absolute value of the difference between sblock and integral: 0.011794233959982179025\n",
      "Absolute value of the difference between sblock and integral: 0.000014651226373326199075\n",
      "Absolute value of the difference between sblock and integral: 8.5949254521259595776e-10\n",
      "Absolute value of the difference between sblock and integral: 8.5735481899948834264e-16\n",
      "Absolute value of the difference between sblock and integral: 3.2465720520702331111e-16\n"
     ]
    }
   ],
   "source": [
    "'''Testing the fusion transformation for c \\leq 1 for other parameters.'''\n",
    "\n",
    "beta = mp.mpc('0.6','0')\n",
    "moms = [mp.mpc('0','0.4'),mp.mpc('0','0.6'),mp.mpc('0','0.3'),mp.mpc('0','0.5')]\n",
    "ps = mp.mpc('0','0.35')\n",
    "\n",
    "mp.dps = 20\n",
    "\n",
    "orderseries = [0, 1, 2, 3, 4, 6, 8]\n",
    "Nmax = [10, 12, 14, 16, 18, 20, 25]\n",
    "L = [1, 2, 3, 4, 5, 6, 8]\n",
    "epsabs = [1e-8, 1e-8, 1e-8, 1e-9, 1e-9, 1e-10, 1e-10]\n",
    "epsrel = [1e-8, 1e-8, 1e-8, 1e-9, 1e-9, 1e-10, 1e-10]\n",
    "\n",
    "for ord, nmax, LL, epsa, epsr in zip(orderseries, Nmax, L, epsabs, epsrel):\n",
    "    sblock = fusion(beta, moms, ps, Nmax = nmax).sblockvalue()\n",
    "    integral = fusion(beta, moms, ps, orderseries = ord, Nmax = nmax, L = LL, epsabs = epsa, epsrel = epsr).result_integral()\n",
    "    print(f\"Absolute value of the difference between sblock and integral: {abs(sblock-integral)}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "c6e5c303-2ce8-4ba4-b600-e97389534e38",
   "metadata": {},
   "outputs": [],
   "source": [
    "class fusionkernel:\n",
    "\n",
    "    \"\"\" \n",
    "    In this class we implement the series representation for the fusion kernel at c>=25 which \n",
    "    is equivalent to Ponsot-Teschner's formula.\n",
    "    \"\"\"\n",
    "    \n",
    "    def __init__(self, b=0.7, moms=[0.4,0.6,0.3,0.2], Ps=0.127*1j, Pt=0.2*1j+0.5, order=6):\n",
    "\n",
    "        self.b = b\n",
    "        self.Q = b+1/b\n",
    "        self.Ps = Ps\n",
    "        self.Pt = Pt\n",
    "        self.order = order\n",
    "        self.moms = moms\n",
    "\n",
    "    def K(self):\n",
    "\n",
    "        b=self.b\n",
    "        Q = self.Q\n",
    "        (P1,P2,P3,P4) = tuple(self.moms)\n",
    "        Ps = self.Ps\n",
    "        Pt = self.Pt\n",
    "        \n",
    "        ldg = log_double_Gamma(b).val\n",
    "        \n",
    "        result = ldg(2*1j*Ps) + ldg(Q+2*1j*Ps)\n",
    "        result -= ldg(-2*1j*Pt) + ldg(Q-2*1j*Pt)\n",
    "        \n",
    "        for i in (-1,1):\n",
    "            for j in (-1,1):\n",
    "                result += ldg(Q/2-1j*Pt+i*1j*P2+j*1j*P3) + ldg(Q/2-1j*Pt+i*1j*P1+j*1j*P4)\n",
    "                result -= ldg(Q/2+1j*Ps+i*1j*P2+j*1j*P1) + ldg(Q/2+1j*Ps+i*1j*P3+j*1j*P4)\n",
    "        result += 1j * pi * (P1**2+P2**2+P3**2+P4**2+(1+b**2+b**(-2))/4)\n",
    "        \n",
    "        return exp(result)\n",
    "\n",
    "    def Fplus(self):\n",
    "        \n",
    "        b = self.b\n",
    "        (P1,P2,P3,P4) = tuple(self.moms)\n",
    "        Pt = self.Pt\n",
    "        Ps = self.Ps\n",
    "        order = self.order\n",
    "        s = series(b,[P1,P2,P3,P4],Ps,Pt,order)\n",
    "        \n",
    "        return self.K() * s.f()\n",
    "    \n",
    "    def F(self):\n",
    "        \n",
    "        b=self.b\n",
    "        (P1,P2,P3,P4) = tuple(self.moms)\n",
    "        Pt = self.Pt\n",
    "        Ps = self.Ps\n",
    "        order = self.order\n",
    "        splus = series(b,[P1,P2,P3,P4],Ps,Pt,order)\n",
    "        sminus = series(b,[P1,P2,P3,P4],-Ps,Pt,order)\n",
    "        Kplus = self.K()\n",
    "        self.Ps = -self.Ps\n",
    "        Kminus = self.K()\n",
    "        \n",
    "        return 0.5 * (Kplus * splus.f() + Kminus * sminus.f())\n",
    "\n",
    "\"\"\"\n",
    "Below we implement the Ponsot-Teschner formula for the fusion kernel at c>=25.\n",
    "\"\"\"\n",
    "\n",
    "from scipy.integrate import quad  \n",
    "    \n",
    "    \n",
    "class Ponsot_Teschner:\n",
    "    \n",
    "    def __init__(self, b = mp.mpf('.4'), \n",
    "                 moms = [1j*mp.mpf('.3'), 1j*mp.mpf('.2'), 1j*mp.mpf('.5'), 1j*mp.mpf('.7')],\n",
    "                 Ps = 1j*mp.mpf('.4'), Pt = mp.mpc('0', '.81')):\n",
    "        \n",
    "        self.b = b\n",
    "        self.Q = b+1/b\n",
    "        self.moms = moms\n",
    "        self.Ps = Ps\n",
    "        self.Pt = Pt\n",
    "        \n",
    "    \n",
    "    def prefactor(self):\n",
    "        \n",
    "        b = self.b\n",
    "        Q = self.Q\n",
    "        (P1, P2, P3, P4) = tuple(self.moms)\n",
    "        (Ps, Pt) = (self.Ps, self.Pt)\n",
    "        ldg = log_double_Gamma(b).val \n",
    "        \n",
    "        result = 0\n",
    "        \n",
    "        for i in (-1,1):\n",
    "            result += ldg(Q+2*i*1j*Ps) - ldg(2*i*1j*Pt)\n",
    "            for j in (-1,1):\n",
    "                result += ldg(Q/2-1j*P2+i*1j*P3+j*1j*Pt)\n",
    "                result += ldg(Q/2+1j*P4+i*1j*P1+j*1j*Pt)\n",
    "                result -= ldg(Q/2-1j*P2+i*1j*P1+j*1j*Ps)\n",
    "                result -= ldg(Q/2+1j*P4+i*1j*P3+j*1j*Ps)\n",
    "            \n",
    "        return exp(result)\n",
    "    \n",
    "    def logSb(self,x): \n",
    "        \n",
    "        b = self.b\n",
    "        ldg = log_double_Gamma(b).val \n",
    "        return ldg(x)-ldg(b+1/b-x)\n",
    "    \n",
    "    def integrand(self,u):\n",
    "        \n",
    "        b = self.b\n",
    "        Q = self.Q\n",
    "        (P1, P2, P3, P4) = tuple(self.moms)\n",
    "        (Ps, Pt) = (self.Ps, self.Pt)\n",
    "        \n",
    "        result = 0\n",
    "        for i in (-1,1):\n",
    "            result += self.logSb(Q/4-1j*P2+i*1j*P1+u) + self.logSb(Q/4+1j*P4+i*1j*P3+u)\n",
    "            result -= self.logSb(3*Q/4-1j*P2+1j*P4+i*1j*Pt+u) + self.logSb(3*Q/4+i*1j*Ps+u)\n",
    "        \n",
    "        return exp(result)\n",
    "    \n",
    "        \n",
    "    def integrand_function(self, u, imag=False):\n",
    "        \n",
    "        func_value = self.integrand(1j * u) \n",
    "            \n",
    "        return np.imag(func_value) if imag else np.real(func_value)\n",
    "    \n",
    "    \n",
    "    def integrate_function(self, imag=False):\n",
    "        \n",
    "        func = lambda u: self.integrand_function(u, imag)\n",
    "        \n",
    "        return quad(func, -8, 8, epsabs = 1e-8, epsrel = 1e-8, limit = 50)\n",
    "\n",
    "\n",
    "    def result_integral(self):\n",
    "        \n",
    "        integrals_real = self.integrate_function(imag=False)\n",
    "        integrals_imag = self.integrate_function(imag=True)\n",
    "\n",
    "        result = 0.5 * integrals_real[0] + 1j * integrals_imag[0]\n",
    "\n",
    "        return self.prefactor() * result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "eb35c5c3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Result from Ponsot-Teschner: (0.15411814567645135493 + 2.6108629431538439273e-22j)\n",
      "Absolute value of the difference: 0.017298157139035646501\n",
      "Absolute value of the difference: 0.00069421679615834185324\n",
      "Absolute value of the difference: 0.000028338358307193741564\n",
      "Absolute value of the difference: 2.9077034795304571957e-6\n",
      "Absolute value of the difference: 1.4360350447629467352e-7\n",
      "Absolute value of the difference: 8.2917397150172856155e-9\n",
      "Absolute value of the difference: 3.0387099333448829371e-10\n",
      "Absolute value of the difference: 1.5160050113724546911e-11\n",
      "Absolute value of the difference: 8.4636930489616771462e-13\n",
      "Absolute value of the difference: 2.6106158367929426315e-14\n",
      "Absolute value of the difference: 1.7285257949958966382e-15\n",
      "Absolute value of the difference: 4.5661055801005838662e-16\n",
      "Absolute value of the difference: 4.4928873434957622046e-16\n"
     ]
    }
   ],
   "source": [
    "'''Comparing our proposal with the Ponsot-Teschner formula.'''\n",
    "\n",
    "mp.dps = 20\n",
    "\n",
    "b = mp.mpc('0.77','0')\n",
    "moms = [mp.mpc('0','0.5'),mp.mpc('0','0.6'),mp.mpc('0','0.18'),mp.mpc('0','0.31')]\n",
    "Ps = mp.mpf('0.35') \n",
    "Pt = mp.mpf('0.65')\n",
    "(P1,P2,P3,P4) = tuple(moms)\n",
    "Q = b+1/b\n",
    "\n",
    "PT = Ponsot_Teschner(b, moms, Ps, Pt)\n",
    "PonsotTeschner = PT.result_integral()\n",
    "print(\"Result from Ponsot-Teschner:\", PonsotTeschner)\n",
    "\n",
    "for i in range (0,13):\n",
    "    FusionKernel = fusionkernel(b,moms,Ps,Pt,order = i).F()\n",
    "    #print(FusionKernel)\n",
    "    print(\"Absolute value of the difference:\", abs(PonsotTeschner - FusionKernel))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "90cdb1b3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.007494595146157832369\n",
      "0.00062351836211814483471\n",
      "0.00037924988967691785658\n",
      "0.000076228702773226871521\n",
      "0.000024440254674468269903\n",
      "3.309300838002331318e-6\n",
      "1.3885078222681160233e-6\n",
      "3.6512010562209485317e-7\n",
      "1.3989858493546629078e-7\n",
      "2.2946635194069573959e-8\n",
      "6.6595289147274437235e-9\n",
      "1.400985235992072007e-9\n",
      "6.5899994097909634866e-10\n",
      "1.4023063509502937711e-10\n",
      "4.2890579291104424708e-11\n",
      "5.946506189978572997e-12\n",
      "2.6425206509902651542e-12\n",
      "6.8744356495434179117e-13\n",
      "2.5503434375386675952e-13\n",
      "4.0202264590216496517e-14\n",
      "1.1992484074967269713e-14\n",
      "2.7095587630196344161e-15\n",
      "1.2398785135621616072e-15\n",
      "2.5390864142029426913e-16\n"
     ]
    }
   ],
   "source": [
    "'''Verifying the duality formula (2.13).'''\n",
    "\n",
    "mp.dps = 20\n",
    "b = mp.mpc('.637','0')\n",
    "moms = [mp.mpc('0.','0.4'),mp.mpc('0','0.5'),mp.mpc('0','0.7'),mp.mpc('0','0.2')]\n",
    "momsexchange = [moms[2],moms[1],moms[0],moms[3]]\n",
    "Ps = mp.mpc('.33','0.')\n",
    "Pt = mp.mpc('0.6','0.')\n",
    "\n",
    "for i in range(1,25):\n",
    "    print(abs(series(b,moms,Ps,Pt,order = i).f() - series(b,momsexchange,Pt,Ps,order = i).f()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "d95d7dbf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Equation (2.12) for i = 0: 1.7556981293331917066e-17\n",
      "Equation (2.12) for i = 1: 1.0788603620907508046e-18\n",
      "Equation (2.12) for i = 2: 1.3225438302894693999e-18\n",
      "Equation (2.12) for i = 3: 5.3987633750655570241e-19\n",
      "Equation (2.12) for i = 4: 2.4428572970229443668e-18\n",
      "Equation (2.12) for i = 5: 1.1917474851186844864e-18\n",
      "Equation (2.12) for i = 6: 2.2679779821631481317e-18\n",
      "Equation (2.12) for i = 7: 5.6461501976238845689e-19\n",
      "Equation (2.12) for i = 8: 1.4315091784697811166e-18\n",
      "Equation (2.12) for i = 9: 1.273460743413757285e-18\n",
      "Equation (2.12) for i = 10: 3.0846467078612152645e-18\n",
      "Equation (2.12) for i = 11: 7.4549291970282804622e-19\n",
      "Equation (2.12) for i = 12: 1.2858822950206316501e-18\n",
      "Equation (2.12) for i = 13: 1.0001614401263917835e-18\n",
      "Equation (2.12) for i = 14: 3.3774118264900937061e-18\n",
      "Equation (2.12) for i = 15: 3.0569852451885547089e-18\n",
      "Equation (2.12) for i = 16: 2.8918581593190317225e-18\n",
      "Equation (2.12) for i = 17: 7.0912109355969576991e-19\n",
      "Equation (2.12) for i = 18: 5.9749025810297626301e-18\n",
      "Equation (2.12) for i = 19: 7.0109864578873522558e-18\n",
      "Equation (2.12) for i = 20: 1.4393940007621098142e-17\n",
      "Equation (2.12) for i = 21: 1.9890548067112043693e-17\n",
      "Equation (2.12) for i = 22: 5.0989314939998699349e-18\n",
      "Equation (2.12) for i = 23: 2.7651492181098961467e-17\n",
      "Equation (2.12) for i = 24: 3.076317321202063926e-17\n",
      "Equation (2.12) for i = 25: 4.813050091150583607e-17\n",
      "Equation (2.12) for i = 26: 4.4214426464634046196e-17\n",
      "Equation (2.12) for i = 27: 7.2686937587941809495e-17\n",
      "Equation (2.12) for i = 28: 9.322504602207225962e-17\n",
      "Equation (2.12) for i = 29: 9.4250414790837519276e-17\n",
      "Equation (2.12) for i = 30: 2.2607961676580124771e-16\n",
      "Equation (2.12) for i = 31: 2.1638038856116497663e-16\n",
      "Equation (2.12) for i = 32: 3.8964210455849225601e-16\n",
      "Equation (2.12) for i = 33: 8.4665480289569968404e-16\n",
      "Equation (2.12) for i = 34: 1.304160992082202635e-15\n",
      "Equation (2.12) for i = 35: 1.4148953022606499243e-15\n",
      "Equation (2.12) for i = 36: 2.8152050476030075473e-15\n",
      "Equation (2.12) for i = 37: 4.8033983722299562362e-16\n",
      "Equation (2.12) for i = 38: 8.1331227085591087517e-15\n",
      "Equation (2.12) for i = 39: 8.4646958765404555396e-15\n",
      "Equation (2.12) for i = 40: 7.8121252391866813593e-15\n"
     ]
    }
   ],
   "source": [
    "\"\"\"Verifying Equation (2.12) up to k = 40.\"\"\"\n",
    "\n",
    "def V(Ps):\n",
    "    sum_term = 0\n",
    "    for k in [-1, 1]:\n",
    "        prod_term = 1\n",
    "        for epsilon in [-1, 1]:\n",
    "            numerator = cosh(pi*b*(epsilon*P4-0.5j*b-P3-k*Ps))*cosh(pi*b*(epsilon*P1-0.5j*b-P2-k*Ps))\n",
    "            prod_term *= numerator\n",
    "        denominator = sinh(2*pi*b*(k*Ps+0.5j*b)) * sinh(2*np.pi*b*k*Ps)\n",
    "        sum_term += prod_term / denominator\n",
    "    \n",
    "    return -2 * cosh(2*pi*b*(P2+P3+0.5j*b)) + 4*sum_term\n",
    "\n",
    "def A(Ps):\n",
    "    numerator = 16\n",
    "    for i in (-1,1): \n",
    "        for j in (-1,1): \n",
    "            numerator *= cosh(pi*b*(Ps+i*P1+j*P2+0.5j*b)) * cosh(pi*b*(Ps+i*P3+j*P4+0.5j*b))\n",
    "    denominator = sinh(2*pi*b*Ps) * sinh(2*pi*b*(Ps+0.5j*b))**2 * sinh(2*pi*b*(Ps+1j*b))\n",
    "    return numerator / denominator\n",
    "\n",
    "mp.dps = 20\n",
    "b = mp.mpc('.77','0')\n",
    "moms = [mp.mpc('0.','0.4'),mp.mpc('0','0.5'),mp.mpc('0','0.7'),mp.mpc('0','0.2')]\n",
    "[P1, P2, P3, P4] = [moms[0], moms[1], moms[2], moms[3]]\n",
    "Ps = mp.mpc('.33','0.')\n",
    "Pt = mp.mpc('0.6','0.')\n",
    "\n",
    "def recurrence(k):\n",
    "    s = series(b,moms,Ps,Pt)\n",
    "    akplus1shifted = s.alpha(b,moms[0],moms[1],moms[2],moms[3],Ps-1j*b,k+1)\n",
    "    akminus1shifted = s.alpha(b,moms[0],moms[1],moms[2],moms[3],Ps+1j*b,k-1)\n",
    "    ak = s.alpha(b,moms[0],moms[1],moms[2],moms[3],Ps,k)\n",
    "    akminus1 = s.alpha(b,moms[0],moms[1],moms[2],moms[3],Ps,k-1)\n",
    "    akplus1 = s.alpha(b,moms[0],moms[1],moms[2],moms[3],Ps,k+1)\n",
    "    \n",
    "    return akplus1shifted + akminus1shifted*A(Ps) + ak*V(Ps) - akminus1 - akplus1\n",
    "\n",
    "for i in range(0,41):\n",
    "    print(f\"Equation (2.12) for i = {i}: {abs(recurrence(i))}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "57a9489a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.33265012691264350872\n",
      "0.062777172299287090095\n",
      "0.011212168006343140105\n",
      "0.0027775951184006558512\n",
      "0.0009487926640862254758\n",
      "0.0001479550024615359528\n",
      "0.000047305240658313229941\n",
      "0.000013731060296133663352\n",
      "3.1264719666967032305e-6\n",
      "3.8180330925734657586e-7\n",
      "7.0517807647223189298e-8\n",
      "1.3330479655940194497e-8\n",
      "7.3775609466563212958e-9\n",
      "1.4338842860472667715e-9\n",
      "8.1725496125170009004e-11\n",
      "2.9997579169161554409e-11\n",
      "2.7514785582820836716e-12\n",
      "2.221920239399440248e-12\n",
      "4.1642990879150455221e-13\n",
      "1.3477410010851662672e-14\n",
      "1.0501769428046792054e-14\n",
      "1.12570277615202486e-15\n",
      "4.3130064897623023849e-16\n",
      "1.1126606749563238394e-16\n",
      "2.0738971661576315576e-18\n"
     ]
    }
   ],
   "source": [
    "'''Verifying Equation (3.36) which implies \n",
    "the crossing symmetry of Liouville at any irrational central charge on the sphere.'''\n",
    "\n",
    "mp.dps = 20\n",
    "\n",
    "b = mp.mpc('.77','0')\n",
    "moms = [mp.mpc('0.','0.4'),mp.mpc('0','0.5'),mp.mpc('0','0.7'),mp.mpc('0','0.2')]\n",
    "[P1, P2, P3, P4] = [moms[0], moms[1], moms[2], moms[3]]\n",
    "Ps = mp.mpc('.33','0.')\n",
    "Pt = mp.mpc('0.6','0.')\n",
    "\n",
    "ldg = log_double_Gamma(b).val\n",
    "Q = b+1/b\n",
    "\n",
    "def logSb(x): return ldg(x) - ldg(b+1/b-x)\n",
    "\n",
    "def u(Ps,P1,P2,P3,P4):\n",
    "    result = logSb(Q + 2*1j*Ps) - logSb(Q - 2*1j*Ps)\n",
    "    for i in (-1,1):\n",
    "        result += logSb(Q/2 - 1j*P1 + i*1j*P2 - 1j*Ps) - logSb(Q/2 - 1j*P1 + i*1j*P2 + 1j*Ps)\n",
    "        result += logSb(Q/2 - 1j*P3 + i*1j*P4 - 1j*Ps) - logSb(Q/2 - 1j*P3 + i*1j*P4 + 1j*Ps)\n",
    "        \n",
    "    return exp(result)\n",
    "\n",
    "momsexchange = [moms[2],moms[1],moms[0],moms[3]]\n",
    "productu = u(Ps,P1,P2,P3,P4)*u(-Pt,P3,P2,P1,P4)\n",
    "\n",
    "for i in range(0,25):\n",
    "    s1 = series(b, moms, -Ps, Pt, order = i)\n",
    "    s2 = series(b, momsexchange, -Pt, Ps, order = i)\n",
    "    print(abs(s1.f()/s2.f() - productu))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "70dae760",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6.3245243953309596953e-13\n"
     ]
    }
   ],
   "source": [
    "'''Verifying identity (3.18)'''\n",
    "\n",
    "mp.dps = 20\n",
    "\n",
    "b = 0.7\n",
    "Q = b+1/b\n",
    "moms = [mp.mpc('0','0.4'),mp.mpc('0','0.4'),mp.mpc('0','0.6'),mp.mpc('0','0.6')]\n",
    "Ps = 1j*Q/2\n",
    "Pt = 0.5 \n",
    "\n",
    "ldg = log_double_Gamma(b).val\n",
    "def logSb(x): return ldg(x) - ldg(b+1/b-x)\n",
    "    \n",
    "def V(b,P1,P2,Pt):\n",
    "    log1 = -2*1j*pi*((Q**2-1)/8+P1**2+P2**2)+logSb(Q-2*1j*Pt)\n",
    "    log2 = logSb(Q/2-1j*P1+1j*P2+1j*Pt)+logSb(Q/2-1j*P1-1j*P2+1j*Pt)+logSb(Q/2+1j*P1-1j*P2+1j*Pt)+logSb(Q/2+1j*P1+1j*P2+1j*Pt)\n",
    "    return exp(log1+log2)\n",
    "\n",
    "print(abs(series(b,[moms[0],moms[0],moms[2],moms[2]],-Ps,Pt,20).f()-V(b,moms[0],moms[2],Pt)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "699fbe7d",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''We now implement the modular kernels (1.19) and (1.20).'''\n",
    "\n",
    "from mpmath import qp\n",
    "\n",
    "class seriestorus:\n",
    "    \n",
    "    def __init__(self, b = mp.mpc('0.77','0'), P0 = mp.mpc('0','0.4'),\n",
    "                 Ps = mp.mpc('0.25','0'), Pt = mp.mpc('0.2','0'), order = 8):\n",
    "        \n",
    "        self.b = b\n",
    "        self.P0 = P0\n",
    "        self.Ps = Ps\n",
    "        self.Pt = Pt\n",
    "        self.order = order\n",
    "        \n",
    "    def summandmu(self,b, l, n):\n",
    "        \n",
    "        Ps = self.Ps\n",
    "        P0 = self.P0\n",
    "        Q = b+1/b\n",
    "        a0 = Q/2 + 1j*P0\n",
    "        summand = 1\n",
    "        summand *= qp(exp(2*1j*pi*b*a0),exp(2*1j*pi*b**2),l) / qp(exp(2*1j*pi*b**2),exp(2*1j*pi*b**2),l)\n",
    "        summand *= qp(exp(-2*pi*b*(2*Ps+1j*a0)),exp(-2*1j*pi*b**2),l) / qp(exp(-2*pi*b*(2*Ps+1j*b)),exp(-2*1j*pi*b**2),l)\n",
    "        summand *= qp(exp(-2*1j*pi*b*a0),exp(2*1j*pi*b**2),n-l) / qp(exp(2*1j*pi*b**2),exp(2*1j*pi*b**2),n-l)\n",
    "        summand *= exp(2*1j*pi*b*a0*(n-l))\n",
    "        \n",
    "        return summand\n",
    "    \n",
    "    def mu(self, b, n):\n",
    "    \n",
    "        return sum(self.summandmu(b, l, n) for l in range (0,n+1))\n",
    "    \n",
    "    def g(self):\n",
    "        \n",
    "        b = self.b\n",
    "        Ps = self.Ps\n",
    "        Pt = self.Pt\n",
    "        \n",
    "        sum1 = sum(self.mu(b, k) * exp(-4*pi*b*k*Pt) for k in range(0,order+1))\n",
    "        sum2 = sum(self.mu(1/b, l) * exp(-4*pi/b*l*Pt) for l in range(0,order+1))\n",
    "        \n",
    "        return exp(4*1j*pi*Ps*Pt) * sum1 * sum2\n",
    "    \n",
    "    \n",
    "    \n",
    "class modularkernel:\n",
    "    \n",
    "    def __init__(self, b = mp.mpc('0.77','0'), P0 = mp.mpc('0','0.4'),\n",
    "                 Ps = mp.mpc('0','0.25'), Pt = mp.mpc('0.2','0.5'), order = 8):\n",
    "\n",
    "        self.b = b\n",
    "        self.Q = b+1/b\n",
    "        self.Ps = Ps\n",
    "        self.Pt = Pt\n",
    "        self.P0 = P0\n",
    "        self.order = order\n",
    "    \n",
    "    def L(self,Ps):\n",
    "\n",
    "        b = self.b\n",
    "        P0 = self.P0\n",
    "        Pt = self.Pt\n",
    "        \n",
    "        Q = self.Q\n",
    "        DeltaP0 = Q**2/4 + P0**2\n",
    "        ldg = log_double_Gamma(b).val\n",
    "        \n",
    "        P1s = [2*1j*Ps, Q+2*1j*Ps, Q/2+1j*P0-2*1j*Pt, Q/2-1j*P0-2*1j*Pt]\n",
    "        P2s = [-2*1j*Pt, Q-2*1j*Pt, Q/2+1j*P0+2*1j*Ps, Q/2-1j*P0+2*1j*Ps]\n",
    "        \n",
    "        result = 0\n",
    "        \n",
    "        for i in P1s: result += ldg(i)\n",
    "        for i in P2s: result -= ldg(i)\n",
    "        \n",
    "        return sqrt(2)*exp(1j*pi*DeltaP0/2)*exp(result)\n",
    "    \n",
    "    def M(self):\n",
    "        \n",
    "        b = self.b\n",
    "        P0 = self.P0\n",
    "        Pt = self.Pt\n",
    "        Ps = self.Ps\n",
    "        order = self.order\n",
    "        splus = seriestorus(b,P0,Ps,Pt,order)\n",
    "        sminus = seriestorus(b,P0,-Ps,Pt,order)\n",
    "        \n",
    "        return 1/2*(self.L(Ps) * splus.g() + self.L(-Ps) * sminus.g())\n",
    "\n",
    "    \n",
    "class modularkernelhat:\n",
    "    \n",
    "    def __init__(self, beta = mp.mpc('0.77','0'), p0 = mp.mpc('0','0.4'),\n",
    "                 ps = mp.mpc('0','0.25'), pt = mp.mpc('0.2','0.5'), order = 8):\n",
    "\n",
    "        self.beta = beta\n",
    "        self.Qhat = beta+1/beta\n",
    "        self.ps = ps\n",
    "        self.pt = pt\n",
    "        self.p0 = p0\n",
    "        self.order = order\n",
    "    \n",
    "    def hatL(self,ps):\n",
    "\n",
    "        beta = self.beta\n",
    "        p0 = self.p0\n",
    "        pt = self.pt\n",
    "        \n",
    "        Qhat = self.Qhat\n",
    "        Deltap0 = Qhat**2/4 + p0**2\n",
    "        ldg = log_double_Gamma(beta).val\n",
    "        \n",
    "        p1s = [2*1j*pt+1/beta, 2*1j*pt+beta, Qhat/2+1j*p0-2*1j*ps, Qhat/2-1j*p0-2*1j*ps]\n",
    "        p2s = [-2*1j*ps+1/beta, -2*1j*ps+beta, Qhat/2+1j*p0+2*1j*pt, Qhat/2-1j*p0+2*1j*pt]\n",
    "        \n",
    "        result = 0\n",
    "        \n",
    "        for i in p1s: result += ldg(i)\n",
    "        for i in p2s: result -= ldg(i)\n",
    "        \n",
    "        return -1j * sqrt(2) * exp(1j*pi*Deltap0/2) * exp(result)\n",
    "    \n",
    "    def hatM(self):\n",
    "        \n",
    "        beta = self.beta\n",
    "        p0 = self.p0\n",
    "        ps = self.ps\n",
    "        pt = self.pt\n",
    "        splus = seriestorus(beta,p0,ps,pt,order)\n",
    "        sminus = seriestorus(beta,p0,-ps,pt,order)\n",
    "        \n",
    "        return 1/2*(self.hatL(ps) * splus.g() + self.hatL(-ps) * sminus.g())\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "8df53202",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(-1.027965781553204001889023e-21 - 1.689227961756885194350911e-22j)\n"
     ]
    }
   ],
   "source": [
    "'''Verifying that F reduces to M according to (1.7).'''\n",
    "\n",
    "mp.dps = 25\n",
    "\n",
    "b = mp.mpc('0.67','0') \n",
    "P0 = mp.mpc('0','0.8')\n",
    "Ps = mp.mpc('0.3','0')\n",
    "Pt = mp.mpc('0.5','0')\n",
    "\n",
    "order = 25\n",
    "\n",
    "bprime = sqrt(2) * b\n",
    "Psprime = sqrt(2) * Ps\n",
    "Ptprime = sqrt(2) * Pt\n",
    "P0prime = P0 / sqrt(2)\n",
    "Potherprime = 1j*b / (2*sqrt(2))\n",
    "moms = [Potherprime, P0prime, Potherprime, Potherprime]\n",
    "\n",
    "kernelM = modularkernel(b,P0,Ps,Pt,order).M()\n",
    "\n",
    "F = fusionkernel(bprime,moms,Psprime,Ptprime,order)\n",
    "kernelF = sqrt(2) * (256)**(Pt**2-Ps**2)*F.F()\n",
    "print(kernelF - modularkernel(b,P0,Ps,Pt,order).M())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "aa34b5d2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1.153761858146619913756577e-21 + 3.547051951990303307914477e-22j)\n"
     ]
    }
   ],
   "source": [
    "'''Verifying that Fhat reduces to Mhat according to (1.8).'''\n",
    "\n",
    "mp.dps = 25\n",
    "\n",
    "beta = mp.mpc('0.67','0') \n",
    "p0 = mp.mpc('0','0.8')\n",
    "ps = mp.mpc('0.3','0')\n",
    "pt = mp.mpc('0.5','0')\n",
    "\n",
    "order = 25\n",
    "\n",
    "betaprime = sqrt(2) * beta\n",
    "psprime = sqrt(2) * ps\n",
    "ptprime = sqrt(2) * pt\n",
    "p0prime = p0 / sqrt(2)\n",
    "potherprime = 1j*beta / (2*sqrt(2))\n",
    "moms = [potherprime, p0prime, potherprime, potherprime]\n",
    "\n",
    "Fhat = fusionkernelhat(betaprime,moms,psprime,ptprime,order)\n",
    "kernelFhat = sqrt(2) * (256)**(-pt**2+ps**2)*Fhat.Fhat()\n",
    "print(modularkernelhat(beta,p0,ps,pt,order).hatM() - kernelFhat)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

